Laboratory Demonstration of Optimal Identification and Control of Tip-Tilt Systems

We present the results of testing optimal linear-quadratic-Gaussian (LQG) control for tip and tilt Zernike wavefront modes on the SEAL (Santa cruz Extreme AO Lab) testbed. The controller employs a physics model conditioned by the expected tip/tilt power spectrum and vibration peaks. The model builds on similar implementations, such as that of the Gemini Planet Imager, by considering the effects of loop delays and the response of the control hardware. Tests are being performed on SEAL using the Fast Atmospheric Self-coherent camera Technique (FAST), and being executed using a custom Python library to align optics, generate interaction matrices, and perform real-time control by combining controllers with simulated disturbance signals to be corrected. We have carried out open-loop data collection, characterizing the natural bench dynamics, and have shown a reduction in RMS wavefront error due to integrator control and LQG control.

==> figures/figure_assets.py <==
import numpy as np
from matplotlib import pyplot as plt
import seaborn as sns

==> figures/linearity.py <==
from figure_assets import *
from sealrtc import joindata, plot_linearity

tstamp = "2021_11_18_13_26_54"
zernamparr = np.load(joindata("linearity", f"lin_{tstamp}.npy"))
zernampout = np.load(joindata("linearity", f"lout_{tstamp}.npy"))

plot_linearity(zernamparr, zernampout)

plt.savefig("linearity.pdf")

==> figures/seal_delays.py <==
from figure_assets import *
import sys
import re
from os.path import join

get_meanstd = lambda data: f"{round(np.mean(data), 3)} $\pm$ {round(np.std(data), 3)}"

sys.path.append("..")
from sealrtc import loadres
from sealrtc.utils import fs

res = loadres(join("lqg", "klqg_nstate_18_amp_0.005_ang_0.7854_f_1_tstamp_2021_11_19_08_44_34.csv"))

exposures = res.texp
measures = res.tmeas
dmcs = res.tdmc

measure_delays = (measures - exposures) * fs
control_delays = (dmcs - measures) * fs
total_delays = (dmcs - exposures) * fs

fig, axs = plt.subplots(1,3, figsize=(12,8))
def plot_delay_hist(data, i, xlabel, title):
    bins = int(max(data) * 1000 / fs) + 1
    axs[i].hist(data, bins=min(100, bins), range = (0, min(1, max(total_delays))))
    axs[i].set_xlabel(xlabel)
    axs[i].set_title(f"{title}: {get_meanstd(data)} frames")

for (i, (data, xlabel, title)) in enumerate([
    (total_delays, "Exposure to DM command", "Overall AO loop"),
    (measure_delays, "Exposure to measurement", "Measurement"),
    (control_delays, "Measurement to DM command", "Controller")
]):
    plot_delay_hist(data, i, xlabel, title)
axs[0].set_ylabel("Count")
fig.suptitle("Delays in the AO loop on SEAL, in #frames")
plt.savefig("seal_delays.pdf", bbox_inches='tight')

==> figures/seal_schedule.py <==
from figure_assets import *
import sys
import re
from os.path import join

from sealrtc import loadres
from sealrtc.utils import fs

res = loadres(join("lqg", "klqg_nstate_18_amp_0.005_ang_0.7854_f_1_tstamp_2021_11_19_08_44_34.csv"))

exposures = res.texp
measures = res.tmeas
dmcs = res.tdmc

nstart = 500
npoints = 30
tstart = exposures[nstart]
plt.figure(figsize=(8,6))
plt.scatter(exposures[nstart:nstart+npoints]-tstart, 1.5*np.ones_like(exposures[nstart:nstart+npoints]), label="exposures")
plt.scatter(measures[nstart:nstart+npoints]-tstart, np.ones_like(measures[nstart:nstart+npoints]), label="measurements")
plt.scatter(dmcs[nstart:nstart+npoints]-tstart, 0.5*np.ones_like(dmcs[nstart:nstart+npoints]), label="dmcs")
min_time = exposures[nstart]
max_time = dmcs[nstart+npoints-1]
for v in np.arange(exposures[nstart], exposures[nstart+npoints]+0.01, 0.01):
    plt.axvline(v-tstart, color='k')
plt.title("SEAL schedule observations")
plt.xlabel("Time (seconds)")
plt.yticks([])
plt.legend(bbox_to_anchor=(0.27, 0.2))
plt.savefig("seal_schedule.png", bbox_inches="tight")

==> figures/sim_lqg.py <==
from figure_assets import *
from sealrtc import joindata, make_lqg_from_ol, genpsd, ol, integ, rms, fs
from sealrtc.controllers.identifier import multivib

np.random.seed(100)

# ol_values = np.load(joindata("openloop", "ol_f_1_z_stamp_03_11_2021_13_58_53.npy"))

def lqgplot(lqg, nsteps):
    states, states_un, states_in = lqg.simulate(ol, integ, nsteps=nsteps)
    improvements = [rms(states_un) / rms(states), rms(states_in) / rms(states)]
    print(f"{improvements = }")
    assert improvements[1] > 1.0, "LQG loses to the integrator."
    f_un, p_un = genpsd(states_un[:,0], dt=1/fs)
    f_cl, p_cl = genpsd(states[:,0], dt=1/fs)

    nsteps_plot = 1000
    fig, axs = plt.subplots(1, 2, figsize=(10,6))
    fig.suptitle("Simulated LQG control")
    statestoplot = lambda states: np.linalg.norm(states, axis=1)[:nsteps_plot]
    axs[0].plot(statestoplot(states_un), label="Open-loop")
    axs[0].plot(statestoplot(states_in), label="Integrator")
    axs[0].plot(statestoplot(states), label="LQG controller")
    axs[0].set_title(f"Control residuals: rms(integ)/rms(LQG) = {round(improvements[1], 3)}")
    axs[0].set_xlabel("Timesteps")
    axs[0].set_ylabel("Simulated RMS error")
    axs[0].legend()
    axs[1].loglog(f_un, p_un, label="OL PSD")
    axs[1].loglog(f_cl, p_cl, label="CL PSD")
    ax2 = axs[1].twinx()
    ax2.semilogx(f_un, 20 * np.log10(p_cl / p_un), label="Rejection TF", color="green")
    ax2.set_ylabel("Rejection (dB)")
    axs[1].loglog(np.nan, color="green", label="RTF")
    axs[1].set_title("Transfer functions and rejection")
    axs[1].legend(loc='upper left')
    axs[1].set_xlabel("Frequency (Hz)")
    axs[1].set_ylabel("Simulated power")
    plt.show()
    plt.savefig("sim_lqg.png", bbox_inches="tight")

if __name__ == "__main__":
    """
    print("remaking")
    n = 1
    ws = 2 * np.pi * np.random.uniform(fs / 120, fs / 3, (n,))
    print(ws / (2 * np.pi))
    ks = 10 ** np.random.uniform(-5, -3, (n,))
    sigmas_tip = 10 ** np.random.uniform(-5, 1, (n,))
    sigmas_tilt = 10 ** np.random.uniform(-5, 1, (n,))
    _, ytip = multivib(100, ws, ks, sigmas_tip)
    _, ytilt = multivib(100, ws, ks, sigmas_tilt)
    ol_values = np.column_stack((ytip, ytilt))"""
    ol_values = np.load(joindata("openloop", "ol_f_1_z_stamp_03_11_2021_13_58_53.npy"))
    dmc2wf = np.load(joindata("bestflats", "lodmc2wfe.npy"))
    ol_values *= dmc2wf
    fs = 100
    nsteps = 10000
    lqg = make_lqg_from_ol(ol_values, model_atm=False, Nvib=3)
    lqg.Q *= 10
    lqg.recompute()
    lqgplot(lqg, nsteps)
